Towards closing the gap between the theory and practice of SVRG

Among the very first variance reduced stochastic methods for solving the empirical risk minimization problem was the SVRG method (Johnson & Zhang 2013). SVRG is an inner-outer loop based method, where in the outer loop a reference full gradient is evaluated, after which $m \in \mathbb{N}$ steps of an inner loop are executed where the reference gradient is used to build a variance reduced estimate of the current gradient. The simplicity of the SVRG method and its analysis have led to multiple extensions and variants for even non-convex optimization. We provide a more general analysis of SVRG than had been previously done by using arbitrary sampling, which allows us to analyse virtually all forms of mini-batching through a single theorem. Furthermore, our analysis is focused on more practical variants of SVRG including a new variant of the loopless SVRG (Hofman et al 2015, Kovalev et al 2019, Kulunchakov and Mairal 2019) and a variant of k-SVRG (Raj and Stich 2018) where $m=n$ and where $n$ is the number of data points. Since our setup and analysis reflect what is done in practice, we are able to set the parameters such as the mini-batch size and step size using our theory in such a way that produces a more efficient algorithm in practice, as we show in extensive numerical experiments.

==> new_figures_rho_reduced/shrink_all_pdfs.sh <==
#!/bin/bash

# Run this code in the folder containing the figures in *.pdf format
for d in ./*/ ; do (cd "$d" &&  for i in *.pdf; do ps2pdf -Recursive $i;  rm $i; done; ); done;

for i in *.pdf; do ps2pdf -Recursive $i;  rm $i; done;

for d in ./*/ ; do (cd "$d" &&  for file in *.pdf; do mv "$file" "${file%.pdf}"; done; ); done;
for file in *.pdf; do mv "$file" "${file%.pdf}"; done;
